Understanding Complexity in VideoQA via Visual Program Generation

We propose a data-driven approach to analyzing query complexity in Video Question Answering (VideoQA). Previous efforts in benchmark design have relied on human expertise to design challenging questions, yet we experimentally show that humans struggle to predict which questions are difficult for machine learning models. Our automatic approach leverages recent advances in code generation for visual question answering, using the complexity of generated code as a proxy for question difficulty. We demonstrate that this measure correlates significantly better with model performance than human estimates. To operationalize this insight, we propose an algorithm for estimating question complexity from code. It identifies fine-grained primitives that correlate with the hardest questions for any given set of models, making it easy to scale to new approaches in the future. Finally, to further illustrate the utility of our method, we extend it to automatically generate complex questions, constructing a new benchmark that is 1.9 times harder than the popular NExT-QA.

==> supplement/sample_codes/0.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # Find the frame where the men are playing the instrument
    frame_of_interest = None
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("man") and frame.detect_object("instrument") and \
                frame.simple_qa("are the men playing the instrument?") == "yes":
            frame_of_interest = frame
            break
    if frame_of_interest is None:
        # Describe middle frame
        frame_of_interest = ImagePatch(video_segment, video_segment.num_frames // 2)
    # Caption frame of interest
    description = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame where men play the instrument": description,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/1.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # Find the frame where the boy picks up the present
    frame_of_interest = None
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("boy") and frame.detect_object("present") and \
                frame.simple_qa("is the boy picking up the present?") == "yes":
            frame_of_interest = frame
            break
    if frame_of_interest is None:
        frame_of_interest = ImagePatch(video_segment, video_segment.num_frames // 2)
    # Caption frame of interest
    description = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame when boy picks up present": description,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/13.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word AFTER
    video_segment = VideoSegment(video)
    # detect when the lady punches the man
    punch_detected = False
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("man") and frame.detect_object("woman") and \
                frame.simple_qa("is the woman punching the man?") == "yes":
            punch_detected = True
            break
    if punch_detected:
        index_frame = i + 1  # AFTER the lady punches the man, so we add 1 second
    else:
        index_frame = video_segment.num_frames // 2
    frame_of_interest = ImagePatch(video_segment, index_frame)
    # Caption frame of interest
    description = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame after lady punches man": description,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/15.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word MIDDLE
    video_segment = VideoSegment(video)
    # Caption middle frame of the video
    middle_frame = ImagePatch(video_segment, video_segment.num_frames // 2)
    middle_caption = middle_frame.caption()
    women = middle_frame.find("woman")
    if len(women) == 0:
        women = [middle_frame]
    woman = women[0]
    woman_action = woman.simple_qa("What is the woman doing?")
    # It is convenient to know if some objects are in the image
    try_to_find = ['camera', 'hair', 'sun', 'tears']
    objects = middle_frame.list_all_objects(options=try_to_find)
    not_found = list(set(try_to_find) - set(objects))
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of middle frame": middle_caption,
        "Objects in the image": f'found: {objects}, not found: {not_found})',
        "Woman looks like she is doing": woman_action
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/1590.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word MIDDLE
    video_segment = VideoSegment(video)
    # Caption middle frame of the video
    middle_frame = ImagePatch(video_segment, video_segment.num_frames // 2)
    middle_caption = middle_frame.caption()
    # Find the boy in the middle frame
    boys = middle_frame.find("boy")
    if len(boys) == 0:
        boys = [middle_frame]
    boy = boys[0]
    # Find the man in the middle frame
    men = middle_frame.find("man")
    if len(men) == 0:
        men = [middle_frame]
    man = men[0]
    # Find the lady in the middle frame
    ladies = middle_frame.find("lady")
    if len(ladies) == 0:
        ladies = [middle_frame]
    lady = ladies[0]
    # Find the rope in the middle frame
    ropes = middle_frame.find("rope")
    if len(ropes) == 0:
        ropes = [middle_frame]
    rope = ropes[0]
    # Find the crutches in the middle frame
    crutches = middle_frame.find("crutches")
    if len(crutches) == 0:
        crutches = [middle_frame]
    crutch = crutches[0]
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of middle frame": middle_caption,
        "Boy looks like he is doing": boy.simple_qa("What is the boy doing?"),
        "Man looks like he is doing": man.simple_qa("What is the man doing?"),
        "Lady looks like she is doing": lady.simple_qa("What is the lady doing?"),
        "Rope looks like it is doing": rope.simple_qa("What is the rope doing?"),
        "Crutches look like they are doing": crutch.simple_qa("What are the crutches doing?")
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/16.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # detect when the man is stuck in the dirt
    stuck_detected = False
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("man") and frame.simple_qa("is the man stuck in the dirt?") == "yes":
            stuck_detected = True
            break
    if stuck_detected:
        index_frame = i + 1  # AFTER the man is stuck, so we add 1 second
    else:
        index_frame = video_segment.num_frames // 2
    frame_of_interest = ImagePatch(video_segment, index_frame)
    # Caption frame of interest
    description = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame after man is stuck": description,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/17.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # Find the frame where the lady and man on top FINISH trying to keep their balance. It is not an instantaneous action (it can be sustained), so we have
    # to wait until it ends
    try_to_keep_balance_started = False
    frame_of_interest = None
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("woman") and frame.detect_object("man") and \
                frame.simple_qa("are the woman and man trying to keep their balance?") == "yes":
            try_to_keep_balance_started = True
        elif try_to_keep_balance_started:  # The action started before and just finished now.
            frame_of_interest = frame
            break
    if frame_of_interest is None:
        # Describe middle frame
        frame_of_interest = ImagePatch(video_segment, video_segment.num_frames // 2)
    # Caption frame of interest
    description = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame after trying to keep balance": description,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/19.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # Caption middle frame
    middle_frame = ImagePatch(video_segment, video_segment.num_frames // 2)
    middle_caption = middle_frame.caption()
    # Classify location
    location = middle_frame.classify_location(option_list=possible_answers)
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of middle frame": middle_caption,
        "Location detected": location
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/2.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # Find the frame where the man cycling is trying to sell the watch to the man in the trishaw
    frame_of_interest = None
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("man") and frame.detect_object("watch") and \
                frame.simple_qa("is the man cycling trying to sell the watch to the man in the trishaw?") == "yes":
            frame_of_interest = frame
            break
    if frame_of_interest is None:
        frame_of_interest = ImagePatch(video_segment, video_segment.num_frames // 2)
    # Caption frame of interest
    description = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame when the man cycling is trying to sell the watch to the man in the trishaw": description,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/20.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word AFTER
    video_segment = VideoSegment(video)
    # detect when the baby lets go of the cart
    let_go_detected = False
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("baby") and frame.detect_object("cart") and \
                frame.simple_qa("is the baby letting go of the cart?") == "yes":
            let_go_detected = True
            break
    if let_go_detected:
        index_frame = i + 1  # AFTER the baby lets go of the cart, so we add 1 second
    else:
        index_frame = video_segment.num_frames // 2
    frame_of_interest = ImagePatch(video_segment, index_frame)
    babies = frame_of_interest.find("baby")
    if len(babies) == 0:
        babies = [frame_of_interest]
    baby = babies[0]
    # Caption the frame
    caption = baby.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame after letting go of the cart": caption,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/23.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word AFTER
    video_segment = VideoSegment(video)
    # detect when the man moves forward
    move_forward_detected = False
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("man") and frame.simple_qa("is the man moving forward?") == "yes":
            move_forward_detected = True
            break  # Moving forward is an instantaneous action, so we can stop here
    if move_forward_detected:
        index_frame = i + 1  # AFTER moving forward, so we add 1 second
    else:
        index_frame = video_segment.num_frames // 2
    frame_of_interest = ImagePatch(video_segment, index_frame)
    men = frame_of_interest.find("man")
    if len(men) == 0:
        men = [frame_of_interest]
    man = men[0]
    # Caption the frame
    caption = man.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame after moving forward": caption,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/2308.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word END
    video_segment = VideoSegment(video)
    # Caption last frame of the video (end of video)
    last_frame = ImagePatch(video_segment, -1)
    last_caption = last_frame.caption()
    # Find the ball
    balls = last_frame.find("ball")
    if len(balls) == 0:
        balls = [last_frame]
    ball = balls[0]
    # Find the goal post
    goal_posts = last_frame.find("goal post")
    if len(goal_posts) == 0:
        goal_posts = [last_frame]
    goal_post = goal_posts[0]
    # Find the person
    persons = last_frame.find("person")
    if len(persons) == 0:
        persons = [last_frame]
    person = persons[0]
    # Find the dog
    dogs = last_frame.find("dog")
    if len(dogs) == 0:
        dogs = [last_frame]
    dog = dogs[0]
    # Find the elephant
    elephants = last_frame.find("elephant")
    if len(elephants) == 0:
        elephants = [last_frame]
    elephant = elephants[0]
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of last frame": last_caption,
        "Ball description": ball.caption(),
        "Goal post description": goal_post.caption(),
        "Person description": person.caption(),
        "Dog description": dog.caption(),
        "Elephant description": elephant.caption()
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/29.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word AFTER
    video_segment = VideoSegment(video)
    # detect when the girl finishes reciting the pictures
    recite_detected = False
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("girl") and frame.detect_object("book") and \
                frame.simple_qa("is the girl reciting the pictures?") == "yes":
            recite_detected = True
        elif recite_detected:  # The girl started reciting before and just finished now.
            frame_of_interest = frame
            break
    if frame_of_interest is None:
        # Describe middle frame
        frame_of_interest = ImagePatch(video_segment, video_segment.num_frames // 2)
    # Caption frame of interest
    description = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame after reciting": description,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/3.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word AFTER
    video_segment = VideoSegment(video)
    # detect when the dog goes to the cushion
    cushion_detected = False
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("dog") and frame.detect_object("cushion") and \
                frame.simple_qa("is the dog going to the cushion?") == "yes":
            cushion_detected = True
            break  # Going to the cushion is an instantaneous action, so we can stop here
    if cushion_detected:
        index_frame = i + 1  # AFTER going to the cushion, so we add 1 second
    else:
        index_frame = video_segment.num_frames // 2
    frame_of_interest = ImagePatch(video_segment, index_frame)
    dogs = frame_of_interest.find("dog")
    if len(dogs) == 0:
        dogs = [frame_of_interest]
    dog = dogs[0]
    # Caption the frame
    caption = dog.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame after going to the cushion": caption,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/32.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # Find the frame where the bird FINISH bending over. It is not an instantaneous action (it can be sustained), so we have
    # to wait until it ends
    bend_started = False
    frame_of_interest = None
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("bird") and frame.simple_qa("is the bird bending over?") == "yes":
            bend_started = True
        elif bend_started:  # The bend started before and just finished now.
            frame_of_interest = frame
            break
    if frame_of_interest is None:
        # Describe middle frame
        frame_of_interest = ImagePatch(video_segment, video_segment.num_frames // 2)
    # Caption frame of interest
    description = frame_of_interest.caption()
    # It is convenient to know if some objects are in the image
    try_to_find = ['water', 'fish']
    objects = frame_of_interest.list_all_objects(options=try_to_find)
    not_found = list(set(try_to_find) - set(objects))
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame after bending over": description,
        "Objects in the image": f'found: {objects}, not found: {not_found})'
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/4.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # Find the frame where the man in white holds tightly to the boy in white
    frame_of_interest = None
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("man") and frame.detect_object("boy") and \
                frame.simple_qa("is the man holding the boy?") == "yes":
            frame_of_interest = frame
            break
    if frame_of_interest is None:
        # Describe middle frame
        frame_of_interest = ImagePatch(video_segment, video_segment.num_frames // 2)
    # Caption frame of interest
    description = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame where man holds boy": description,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/47.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word AFTER
    video_segment = VideoSegment(video)
    # Find the frame where the girl lifts the dog's ear
    frame_of_interest = None
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("girl") and frame.detect_object("dog") and \
                frame.simple_qa("is the girl lifting the dog's ear?") == "yes":
            frame_of_interest = frame
            break
    if frame_of_interest is None:
        # Describe middle frame
        frame_of_interest = ImagePatch(video_segment, video_segment.num_frames // 2)
    # Caption frame of interest
    description = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame after lifting the dog's ear": description,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/5.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # Caption last frame of the video (end of video)
    last_frame = ImagePatch(video_segment, -1)
    last_caption = last_frame.caption()
    boys = last_frame.find("boy")
    if len(boys) == 0:
        boys = [last_frame]
    boy = boys[0]
    boy_action = boy.simple_qa("What is the boy doing?")
    # It is convenient to know if some objects are in the image
    try_to_find = ['toy', 'remote control', 'pool', 'uniform']
    objects = last_frame.list_all_objects(options=try_to_find)
    not_found = list(set(try_to_find) - set(objects))
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of last frame": last_caption,
        "Objects in the image": f'found: {objects}, not found: {not_found})',
        "Boy looks like he is doing": boy_action
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/6.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # Find the frame where the dog is most likely to be walking around the green container
    frame_of_interest = most_object([ImagePatch(video_segment, i) for i in range(video_segment.num_frames)], "dog")
    # Caption the frame
    caption = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame where dog is walking around green container": caption,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/8.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word AFTER
    video_segment = VideoSegment(video)
    # detect when the girl bends down
    bend_detected = False
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("girl") and frame.simple_qa("is the girl bending down?") == "yes":
            bend_detected = True
            break  # Bend down is an instantaneous action, so we can stop here
    if bend_detected:
        index_frame = i + 1  # AFTER the girl bends down, so we add 1 second
    else:
        index_frame = video_segment.num_frames // 2
    frame_of_interest = ImagePatch(video_segment, index_frame)
    # Caption the frame
    caption = frame_of_interest.caption()
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of frame after bending down": caption,
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/87.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    # Note the word AFTER
    video_segment = VideoSegment(video)
    # Find the frame where the man in black FINISH dancing. It is not an instantaneous action (it can be sustained), so we have
    # to wait until it ends
    dance_started = False
    frame_of_interest = None
    for i, frame in enumerate(video_segment.frame_iterator()):
        if frame.detect_object("man") and frame.simple_qa("is the man dancing?") == "yes":
            dance_started = True
        elif dance_started:  # The dance started before and just finished now.
            frame_of_interest = frame
            break
    if frame_of_interest is None:
        # Describe middle frame
        frame_of_interest = ImagePatch(video_segment, video_segment.num_frames // 2)
    # Caption frame of interest
    description = frame_of_interest.caption()
    men = frame_of_interest.find("man")
    if len(men) == 0:
        men = [frame_of_interest]
    man = men[0]
    man_action = man.simple_qa("What is the man doing?")
    # It is convenient to know if some objects are in the image
    try_to_find = ['television', 'box', 'food', 'camera']
    objects = frame_of_interest.list_all_objects(options=try_to_find)
    not_found = list(set(try_to_find) - set(objects))
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of last frame": description,
        "Objects in the image": f'found: {objects}, not found: {not_found})',
        "Man looks like he is doing": man_action
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info

==> supplement/sample_codes/9.py <==
def execute_command(video, possible_answers, question):
    # Answer is:
    video_segment = VideoSegment(video)
    # Caption first frame of the video (beginning of video)
    first_frame = ImagePatch(video_segment, 0)
    first_caption = first_frame.caption()
    # It is convenient to know if some objects are in the image
    try_to_find = ['microphone', 'guitarist', 'audience', 'display']
    objects = first_frame.list_all_objects(options=try_to_find)
    not_found = list(set(try_to_find) - set(objects))
    # Answer the question. Remember to create the info dictionary
    info = {
        "Caption of first frame": first_caption,
        "Objects in the image": f'found: {objects}, not found: {not_found})'
    }
    answer = video_segment.answer_question(info, question, possible_answers)
    return answer, info
